Exceptional Operators in N=4 super Yang-Mills

We consider one particularly interesting class of composite gauge-invariant operators in N=4 super Yang-Mills theory. An exceptional feature of these operators is that in the Thermodynamic Bethe Ansatz approach the one-loop rapidities of the constituent magnons are shown to be exact in the 't Hooft coupling constant. This is used to propose the mirror TBA description for these operators. The proposal is shown to pass several non-trivial checks.

==> ExplicitFormulae.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    142162,       3897]
NotebookOptionsPosition[    141291,       3863]
NotebookOutlinePosition[    141647,       3879]
CellTagsIndexPosition[    141604,       3876]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Some explicit formulae for \[OpenCurlyDoubleQuote]Exceptional operators in \
N=4 SYM\[CloseCurlyDoubleQuote]\
\>", "Subtitle",
 CellChangeTimes->{{3.54736966287925*^9, 3.547369696391199*^9}, {
  3.547371148782918*^9, 3.5473711497008123`*^9}}],

Cell[TextData[{
 "In this ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook we list some formulae related to the explicit calculations \
performed in the attached paper. In particular, for the case of a state of \
the su(2) sector with M=3, L=6, we list the perturbative form of the solution \
of the all-loop twisted Bethe ansatz, expanded in g and \[Phi], and we give \
the lowest order expression for some useful asymptotic Y-functions."
}], "Text",
 CellChangeTimes->{{3.547369701118823*^9, 3.547369887252635*^9}}],

Cell[CellGroupData[{

Cell["\<\
Pertrubative solution of all-loop twisted Bethe ansatz, L=6\
\>", "Subsubtitle",
 CellChangeTimes->{{3.547369241336341*^9, 3.547369262123106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{
    RowBox[{"\[Phi]", "/", "12"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"97", "*", 
       RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "1728"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2843", "*", 
       RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "69120"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4889627", "*", 
       RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "139345920"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2961493231", "*", 
       RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "90296156160"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"861836380283", "*", 
       RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "26486872473600"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"835211517032701", "*", 
       RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "24791712635289600"}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"162044840600421983137", "*", 
       RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", 
     "4498208340546945024000"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"24167553603774482951617", "*", 
       RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
     "611756334314384523264000"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"221973323746874294144332199", "*", 
       RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
     "5021295992052468166950912000"}], "+", 
    RowBox[{
     RowBox[{"g", "^", "4"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "\[Phi]"}], ")"}], "/", "4"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"99", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "64"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"122453", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "46080"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"97297933", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "23224320"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"14073315713", "*", 
          RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "2229534720"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"245143018296937", "*", 
          RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "26486872473600"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"60085157600080183", "*", 
          RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "4507584115507200"}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"789618928118309767031", "*", 
          RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", 
        "41650077227286528000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"291547572822728803722591996151", "*", 
          RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
        "10300094342671729573232640000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"87050669169499975550185103031267521", "*", 
          RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
        "3035380122257039743546048905216000"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]", "/", "2"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"23", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "48"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5773", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "11520"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9853381", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "17418240"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1107573079", "*", 
          RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "1672151040"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1750097467541", "*", 
          RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "2207239372800"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"35842156396076759", "*", 
          RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "37187568952934400"}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"37019573216970138727", "*", 
          RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", 
        "31237557920464896000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"149901515987773906072757", "*", 
          RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
        "101959389052397420544000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"966454155446735760493763245397", "*", 
          RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
        "602555519046296180034109440000"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "6"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", "16"}],
        "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"3127", "+", 
            RowBox[{"144", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "1152"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"2346977", "+", 
            RowBox[{"36288", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "276480"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"2700999823", "+", 
            RowBox[{"20615096", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "139345920"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"4607930388833", "+", 
            RowBox[{"20826153792", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "120394874880"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"11039027323087327", "+", 
            RowBox[{"32872370298264", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "158921234841600"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"35496502469476302257", "+", 
            RowBox[{"74741380951126528", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "297500551623475200"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{"4407961399457177167402610293493", "+", 
            RowBox[{"7348769168995689227024596992", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "23804662480841330569248768000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "17"}], "*", 
          RowBox[{"(", 
           RowBox[{"22633580734596980650917671400031179133", "+", 
            RowBox[{"23238127370748423704661501086269440", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "60707602445140794870920978104320000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "19"}], "*", 
          RowBox[{"(", 
           RowBox[{"12115413202908758004073439972901295119317", "+", 
            RowBox[{"17413596938719077679405097982902272000", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "36424561467084476922552586862592000000"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "8"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "17"}], "*", 
          RowBox[{"(", 
           RowBox[{"231135329963171371251743233783921224196993", "+", 
            RowBox[{"1245724955850125073464126403253213593600", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"92952509482993694818646004345077760000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "97132163912225271793473564966912000000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{"29528060460961069846413741885003950053", "+", 
            RowBox[{"264487901028818394274506966376120320", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"20823472317266184993696898036531200", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "26981156642284797720409323601920000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"3305546725007486123529743040523", "+", 
            RowBox[{"26029949859597849383554252800", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"2373202678305312133349376000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "3778517854101798503055360000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"120459583518757827", "+", 
            RowBox[{"1519382547072557", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"164361851491320", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "317842469683200"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"13448952610381", "+", 
            RowBox[{"261497432781", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"34710256320", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "80263249920"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"17856231033", "+", 
            RowBox[{"602304893", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"103075480", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "278691840"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"10528167", "+", 
            RowBox[{"758647", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"181440", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "552960"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"2519", "+", 
            RowBox[{"619", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"240", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "768"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"13", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "32"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "10"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"80", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"70", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "256"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"18567", "+", 
            RowBox[{"12314", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"11940", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"5040", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "6144"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "1015055291279645842509794326925905903", "/", 
             "17426445623995534241955840000"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"24268087359797896889", "*", 
               RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
             "32280875827200"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1355738150713933627", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
             "9684262748160"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"145979259670169", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
             "10808328960"}]}], ")"}]}], ")"}], "/", "8192"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"48121317", "+", 
            RowBox[{"9470774", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"4951580", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"1270080", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "1474560"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"121158509343", "+", 
            RowBox[{"10981290426", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"3956214700", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"721528360", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "743178240"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"27649836401360315581160905381", "+", 
            RowBox[{"1755687996882090007933747200", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"389898498335499346771968000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"44697907294921128148992000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "32928260166464474972160000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{"206667720517698268123877040133413083069111", "+", 
            RowBox[{"2314230976560679745233931540515730227200", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"350297074387913209688620939440291840000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"29152861244172658991175657251143680000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "14389950209218558784218305921024000000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18811788978646", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"(", 
              RowBox[{"40535904028517", "-", 
               RowBox[{"574521409260", "*", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{"80990598080", "*", 
                RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", "642105999360"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "12"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2723759599"}], "*", "I"}], ")"}], "/", 
        "18790481920"}], "-", 
       RowBox[{"2187", "/", 
        RowBox[{"(", 
         RowBox[{"1024", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}]}], "+", 
       RowBox[{"14823", "/", 
        RowBox[{"(", 
         RowBox[{"16384", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}]}], "-", 
       RowBox[{"1538649", "/", 
        RowBox[{"(", 
         RowBox[{"1310720", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{"2980233", "/", 
        RowBox[{"(", 
         RowBox[{"2097152", "*", "\[Phi]"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "*", "I"}], ")"}], "/", "1024"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "3", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"423", "*", "I"}], ")"}], "/", "1024"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", "I"}], ")"}], "/", "117440512"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"10685167", "+", 
          RowBox[{"6881280", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"6193152", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "3758096384"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"385443263", "+", 
          RowBox[{"825753600", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"743178240", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"63", "*", "I"}], ")"}], "/", "1024"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "*", "I"}], ")"}], "/", "671088640"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17191813"}], "+", 
          RowBox[{"1310720", "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"57344000", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
          RowBox[{"4587520", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
          RowBox[{"256901120", "*", 
           RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "173677459802233578588458990381", "/", 
             "42875338758417285120000"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"217605985541545", "+", 
                 RowBox[{"601871226696", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "2508226560"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2556335058299", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "69672960"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"213527995877", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "19906560"}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"253095619", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "155520"}]}], 
           ")"}]}], ")"}], "/", "512"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"607970515211644861", "/", "453437816832000"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"55901665", "+", 
                 RowBox[{"634024", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "92160"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"11383549", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "23040"}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"12779879", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "46080"}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3087", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "40"}]}], 
           ")"}]}], ")"}], "/", "32"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "23446619577"}], "/", "5872025600"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"16", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "256"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"21", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "128"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"147", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "32"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"147", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "32"}]}], 
           ")"}]}], ")"}], "/", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"441", "*", "I"}], ")"}], "/", "128"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21104069087", "/", "16609443840"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"39803", "+", 
                 RowBox[{"1752", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "1536"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2403", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "64"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"10143", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "256"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"147", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "8"}]}], 
           ")"}]}], ")"}], "/", "8"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "483574872211075715467"}], "/", 
             "11426632984166400"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"95722690707", "+", 
                 RowBox[{"476347688", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "11612160"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"105927347", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "23040"}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"488768231", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "276480"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"18038209", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "51840"}]}], 
           ")"}]}], ")"}], "/", "128"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5473695445676603`*^9, 3.547369566430325*^9}, 
   3.547370978992893*^9, 3.547371029828012*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{
    RowBox[{"-", "I"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "\[Phi]"}], ")"}], "/", "3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"19", "*", 
       RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "216"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"811", "*", 
       RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "17280"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "I"}], ")"}], "/", "243"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "6"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"262357", "*", 
       RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "8709120"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"11", "*", "I"}], ")"}], "/", "972"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "8"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"522388337", "*", 
       RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "22574039040"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"55163", "*", "I"}], ")"}], "/", "4199040"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "10"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"66653742671", "*", 
       RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "3310859059200"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"92973551", "*", "I"}], ")"}], "/", "6348948480"}], ")"}], 
     "*", 
     RowBox[{"\[Phi]", "^", "12"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"118757868608177", "*", 
       RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "6197928158822400"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"25760869", "*", "I"}], ")"}], "/", "1587237120"}], ")"}], 
     "*", 
     RowBox[{"\[Phi]", "^", "14"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2733757940394795151", "*", 
       RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", "140569010642092032000"}],
     "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"455021097373", "*", "I"}], ")"}], "/", "25141835980800"}], 
      ")"}], "*", 
     RowBox[{"\[Phi]", "^", "16"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3160477321512295597259", "*", 
       RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
     "152939083578596130816000"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"351744577527991903", "*", "I"}], ")"}], "/", 
       "17251651306074931200"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "18"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"14244449605098667313171453", "*", 
       RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
     "627661999006558520868864000"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8396933745898845113", "*", "I"}], ")"}], "/", 
       "361463170222522368000"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "20"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Phi]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"25", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "48"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "9"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4691", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "11520"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "I"}], ")"}], "/", "27"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1330687", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "3483648"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"13127", "*", "I"}], ")"}], "/", "51840"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"664130153", "*", 
          RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "1672151040"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3838399", "*", "I"}], ")"}], "/", "11757312"}], ")"}], 
        "*", 
        RowBox[{"\[Phi]", "^", "10"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"194968507439", "*", 
          RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "441447874560"}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"93027936839", "*", "I"}], ")"}], "/", "225740390400"}], 
         ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19094737715779273", "*", 
          RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "37187568952934400"}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"153945563293", "*", "I"}], ")"}], "/", "297977315328"}], 
         ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3841407957724343557", "*", 
          RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", 
        "6247511584092979200"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7581355831239107327", "*", "I"}], ")"}], "/", 
          "11714084220174336000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"76575973263405601139659", "*", 
          RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
        "101959389052397420544000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2283755478606916703", "*", "I"}], ")"}], "/", 
          "2811380212841840640"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10610603224484227596161877503", "*", 
          RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
        "92700849084045566159093760000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"670298592287703205409201", "*", "I"}], ")"}], "/", 
          "655453215336840560640000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "20"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "4"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "*", "\[Phi]"}], ")"}], "/", "8"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", "I"}], ")"}], "/", "8"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"129", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "128"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"157", "*", "I"}], ")"}], "/", "192"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"148913", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "92160"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"136021", "*", "I"}], ")"}], "/", "92160"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"110197183", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "46448640"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"111412633", "*", "I"}], ")"}], "/", "46448640"}], ")"}], 
        "*", 
        RowBox[{"\[Phi]", "^", "8"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15181772633", "*", 
          RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "4459069440"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"737213872397", "*", "I"}], ")"}], "/", "200658124800"}], 
         ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"256475881995247", "*", 
          RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "52973744947200"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"287703088355093", "*", "I"}], ")"}], "/", 
          "52973744947200"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"678763908800568593", "*", 
          RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "99166850541158400"}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5448667823215621643", "*", "I"}], ")"}], "/", 
          "694167953788108800"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"802002149520984405941", "*", 
          RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", 
        "83300154454573056000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2792387847541539565169", "*", "I"}], ")"}], "/", 
          "249900463363719168000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5100370102351273564163553847501", "*", 
          RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
        "267802452909464968904048640000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12838420310267186207439313", "*", "I"}], ")"}], "/", 
          "815675112419179364352000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6092575233992011358300912698070507", "*", 
          RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
        "481806368612228530721595064320000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"368223395657477457499848242369", "*", "I"}], ")"}], "/", 
          "16737653306841560556503040000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "20"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "6"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "I"}], ")"}], "/", "16"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"43", "*", "I"}], ")"}], "/", "64"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "4"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"757", "+", 
            RowBox[{"81", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "576"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "9216"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"23027", "+", 
          RowBox[{"256", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"605570", "+", 
            RowBox[{"15093", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "138240"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "3317760"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"21175477", "+", 
          RowBox[{"157440", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"696986353", "+", 
            RowBox[{"7070369", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "69672960"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "2229534720"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"30118814123", "+", 
          RowBox[{"145926144", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"1178465941820", "+", 
            RowBox[{"6308029017", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "60197437440"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "2407897497600"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"61742057722453", "+", 
          RowBox[{"203942328320", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"2800803284419987", "+", 
            RowBox[{"9213885094581", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "79460617420800"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "3814109636198400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}], "*", 
        RowBox[{"(", 
         RowBox[{"173138627197718027", "+", 
          RowBox[{"408465167062656", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"8955914798762348690", "+", 
            RowBox[{"19986290350269973", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "148750275811737600"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "8330015445457305600"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}], "*", 
        RowBox[{"(", 
         RowBox[{"638222307143791225717", "+", 
          RowBox[{"1119195023043726720", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "23990444482917040128000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{"2997281190300402354868523", "+", 
          RowBox[{"4038935300699934905344", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "88092912141271371350016000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}], "*", 
        RowBox[{"(", 
         RowBox[{"17488034135501352462346725013", "+", 
          RowBox[{"18615445817504324923837440", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{"2721084397525797194707851009203", "+", 
            RowBox[{"7643204196396951707236564992", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "47609324961682661138497536000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "17"}], "*", 
          RowBox[{"(", 
           RowBox[{"6323530263930147870964666321453704241", "+", 
            RowBox[{"3396325562909979087680523610030080", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "17345029270040227105977422315520000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "19"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6538774574540255971864151842616265832789"}], "+", 
            RowBox[{"6878589506759234416538065522382848000", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "18212280733542238461276293431296000000"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "8"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "*", "I"}], ")"}], "/", "32"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "64"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          RowBox[{"16", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "33320061781829222400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"135226001152832265376", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"21", "*", 
           RowBox[{"(", 
            RowBox[{"863715735701048078671", "-", 
             RowBox[{"532950010973203200", "*", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "17"}], "*", 
          RowBox[{"(", 
           RowBox[{"9600196479249847683778621910465391920143", "+", 
            RowBox[{"63128180398010447055909060734917017600", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"13585302251639916350722094440120320000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "27752046832064363369563875704832000000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5800199034454227511946507121094614803"}], "+", 
            RowBox[{"38371520173023710747254268771696640", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"3093969058701486051089361508761600", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "7708901897795656491545521029120000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"5461228753144417407159452893261", "+", 
            RowBox[{"26717040191312770126538342400", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"2538434114278077738123264000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "7557035708203597006110720000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "117457216188361828466688000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}], "*", 
        RowBox[{"(", 
         RowBox[{"216299671141109051899191865303", "+", 
          RowBox[{"980308391142014147692224648", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"62051486058347749746124800", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "47980888965834080256000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{"49044108288976639806381963", "+", 
          RowBox[{"277284159471409469616640", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"20194676503499674526720", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "635684939366400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}], "*", 
        RowBox[{"(", 
         RowBox[{"174112283181319921", "+", 
          RowBox[{"1784982803117040", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"170193819609440", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"60435997371520194", "+", 
            RowBox[{"793418796630319", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"92138850945810", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "317842469683200"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "9631589990400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"1227207656293809", "+", 
          RowBox[{"18309453827104", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"2039423283200", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"6751636465127", "+", 
            RowBox[{"140351113179", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"21026763390", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "80263249920"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "4459069440"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"235567724133", "+", 
          RowBox[{"5553059200", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"729630720", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"8952144531", "+", 
            RowBox[{"336471511", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"70703690", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "278691840"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "4423680"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"80535997", "+", 
          RowBox[{"3432672", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"524800", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"5245089", "+", 
            RowBox[{"443633", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"150930", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "552960"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "18432"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"81357", "+", 
          RowBox[{"8320", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"1280", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"1273", "+", 
            RowBox[{"353", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"270", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "768"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Zeta", "[", "3", "]"}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "16"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "10"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "*", "I"}], ")"}], "/", "256"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"8", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", "I"}], ")"}], "/", "1024"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"99", "+", 
          RowBox[{"172", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"208", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"Zeta", "[", "5", "]"}], "+", 
            RowBox[{"35", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", "64"}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "*", 
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"927", "+", 
            RowBox[{"577", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"669", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"567", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "3072"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "49152"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"280875", "+", 
          RowBox[{"95124", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"54272", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"8960", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"12042621", "+", 
            RowBox[{"2381459", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"1442573", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"528255", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "737280"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "17694720"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"685806381", "+", 
          RowBox[{"87008948", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"33779592", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5510400", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"6055833711", "+", 
            RowBox[{"560002089", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"220742537", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"49492583", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "74317824"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "11890851840"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"1869571038915", "+", 
          RowBox[{"123455981876", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"36564158528", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5107415040", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"91221803074989", "+", 
            RowBox[{"4785137269891", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"1386934337097", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"220781015595", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "321052999680"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "12842119987200"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"6263316957231789", "+", 
          RowBox[{"253089333176532", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"60423926146408", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"7137981491200", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "44426749042438963200"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}], "*", 
        RowBox[{"(", 
         RowBox[{"134041577811767136789741", "+", 
          RowBox[{"2621497095004630859188", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"447541765781474912392", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"39171825806530435200", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "124316048106155374220124849533"}], "+", 
            RowBox[{"1777431866094298076282880000", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"407121753733466598408192000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"50113986675963746844672000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "65856520332928949944320000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "317395499744551074256650240000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{"2069758521716403357032226679426739", "+", 
          RowBox[{"30209518329922848361532548112640", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"4557068858289126629114878033920", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"350670056251490028325738905600", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"553815972265237195185948462049895809", "+", 
            RowBox[{"1886678926776251816119036909977600", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"357678052438800124690234028851200", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"35964534531091805393730404352000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "40787840729077547574314926080000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{"604472660063953842061603735409672882451377", "+", 
            RowBox[{"3393633586199913841165488935285253734400", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"355727392707600766315929179667824640000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"30320896775274563300675742785863680000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "28779900418437117568436611842048000000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "20341918059724800"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"710374956646289524", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{"8697988517029016865", "-", 
             RowBox[{"47203707962505024", "*", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"4765426949064320", "*", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "12"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32055501"}], "*", "I"}], ")"}], "/", "29360128"}], 
       "+", 
       RowBox[{"15309", "/", 
        RowBox[{"(", 
         RowBox[{"2048", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2187", "*", "I"}], ")"}], "/", "2048"}], ")"}], "/", 
        RowBox[{"\[Phi]", "^", "6"}]}], "+", 
       RowBox[{"14337", "/", 
        RowBox[{"(", 
         RowBox[{"32768", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3645", "*", "I"}], ")"}], "/", "16384"}], ")"}], "/", 
        RowBox[{"\[Phi]", "^", "4"}]}], "+", 
       RowBox[{"1159083", "/", 
        RowBox[{"(", 
         RowBox[{"2621440", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1261737", "*", "I"}], ")"}], "/", "2621440"}], ")"}], "/", 
        RowBox[{"\[Phi]", "^", "2"}]}], "-", 
       RowBox[{"2980233", "/", 
        RowBox[{"(", 
         RowBox[{"4194304", "*", "\[Phi]"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"45", "*", "I"}], ")"}], "/", "64"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"81", "*", "I"}], ")"}], "/", "128"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "23488102400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22272740729"}], "+", 
          RowBox[{"68812800", "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"97", "+", 
             RowBox[{"16", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"26080051200", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"36608409600", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "195014536263106560"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"73069599251424184963", "+", 
          RowBox[{"16400384", "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"634944404879", "+", 
             RowBox[{"2161612640", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4939723538684526592", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"1558527139865952256", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "65099397923466117120000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"98167088290402234932060887", "+", 
          RowBox[{"5069209600", "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"1660453564477767", "+", 
             RowBox[{"3475704807976", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3145279030555230742118400", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"797695715010417308467200", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"483604100949155044387", "/", "22853265968332800"}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"47821754349", "+", 
                 RowBox[{"265522900", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "11612160"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3024584621", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "1290240"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"109025149", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "110592"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"49492583", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "207360"}]}], 
           ")"}]}], ")"}], "/", "128"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "168938442419"}], "/", "232532213760"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"20041", "+", 
                 RowBox[{"1020", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "1536"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9207", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "512"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"11235", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "512"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1323", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "64"}]}], 
           ")"}]}], ")"}], "/", "8"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3533864881705", "*", "I"}], ")"}], "/", 
             "46506442752"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "/", "3072"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "3", "]"}], "*", 
             RowBox[{"(", 
              RowBox[{"214071", "+", 
               RowBox[{"3680", "*", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"75399", "*", "I"}], ")"}], "/", "1024"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"91", "*", "I"}], ")"}], "/", "2"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"49", "*", "I"}], ")"}], "/", "6"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], ")"}], "/", "16"}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16868118083610726061"}], "*", "I"}], ")"}], "/", 
             "4080940351488000"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "/", "276480"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "3", "]"}], "*", 
             RowBox[{"(", 
              RowBox[{"323471443", "+", 
               RowBox[{"2093304", "*", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7798223", "*", "I"}], ")"}], "/", "10240"}], ")"}], 
             "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14584003", "*", "I"}], ")"}], "/", "46080"}], ")"}], 
             "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2009", "*", "I"}], ")"}], "/", "36"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], ")"}], "/", "64"}],
        "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"18473", "*", "I"}], ")"}], "/", "15360"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"139413701", "*", "I"}], ")"}], "/", "89579520"}], ")"}], 
        "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19575918279", "/", "11744051200"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{"13", "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "*", 
               RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "128"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"141", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "128"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"21", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "128"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"147", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "16"}]}], 
           ")"}]}], ")"}], "/", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "607602203050459807"}], "/", "906875633664000"}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"27773411", "+", 
                 RowBox[{"368852", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "92160"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"22920071", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "92160"}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"14864549", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "92160"}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"82173", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "1280"}]}], 
           ")"}]}], ")"}], "/", "32"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7076518515293190422022126906269"}], "/", 
             "600254742617841991680000"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"29", "*", 
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"3758666354191", "+", 
                 RowBox[{"11134893492", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "2508226560"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5201239115671", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "278691840"}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"229052286047", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "39813120"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4906244791", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "4976640"}]}], 
           ")"}]}], ")"}], "/", "512"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547369570622059*^9, 3.547369571749362*^9}, {
   3.5473696278395357`*^9, 3.5473696298320637`*^9}, 3.547370993614661*^9, 
   3.547371049616238*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u3", "=", 
   RowBox[{"I", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "\[Phi]"}], ")"}], "/", "3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"19", "*", 
       RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "216"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"811", "*", 
       RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "17280"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "I"}], ")"}], "/", "243"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "6"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"262357", "*", 
       RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "8709120"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"11", "*", "I"}], ")"}], "/", "972"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "8"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"522388337", "*", 
       RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "22574039040"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"55163", "*", "I"}], ")"}], "/", "4199040"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "10"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"66653742671", "*", 
       RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "3310859059200"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"92973551", "*", "I"}], ")"}], "/", "6348948480"}], ")"}], 
     "*", 
     RowBox[{"\[Phi]", "^", "12"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"118757868608177", "*", 
       RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "6197928158822400"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"25760869", "*", "I"}], ")"}], "/", "1587237120"}], ")"}], 
     "*", 
     RowBox[{"\[Phi]", "^", "14"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2733757940394795151", "*", 
       RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", "140569010642092032000"}],
     "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"455021097373", "*", "I"}], ")"}], "/", "25141835980800"}], 
      ")"}], "*", 
     RowBox[{"\[Phi]", "^", "16"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3160477321512295597259", "*", 
       RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
     "152939083578596130816000"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"351744577527991903", "*", "I"}], ")"}], "/", 
       "17251651306074931200"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "18"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"14244449605098667313171453", "*", 
       RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
     "627661999006558520868864000"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8396933745898845113", "*", "I"}], ")"}], "/", 
       "361463170222522368000"}], ")"}], "*", 
     RowBox[{"\[Phi]", "^", "20"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Phi]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"25", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "48"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "9"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4691", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "11520"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "I"}], ")"}], "/", "27"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1330687", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "3483648"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"13127", "*", "I"}], ")"}], "/", "51840"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"664130153", "*", 
          RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "1672151040"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3838399", "*", "I"}], ")"}], "/", "11757312"}], ")"}], 
        "*", 
        RowBox[{"\[Phi]", "^", "10"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"194968507439", "*", 
          RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "441447874560"}], "-", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"93027936839", "*", "I"}], ")"}], "/", "225740390400"}], 
         ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19094737715779273", "*", 
          RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "37187568952934400"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"153945563293", "*", "I"}], ")"}], "/", "297977315328"}], 
         ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3841407957724343557", "*", 
          RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", 
        "6247511584092979200"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7581355831239107327", "*", "I"}], ")"}], "/", 
          "11714084220174336000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"76575973263405601139659", "*", 
          RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
        "101959389052397420544000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2283755478606916703", "*", "I"}], ")"}], "/", 
          "2811380212841840640"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10610603224484227596161877503", "*", 
          RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
        "92700849084045566159093760000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"670298592287703205409201", "*", "I"}], ")"}], "/", 
          "655453215336840560640000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "20"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "4"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "*", "\[Phi]"}], ")"}], "/", "8"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", "I"}], ")"}], "/", "8"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"129", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}], "/", "128"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"157", "*", "I"}], ")"}], "/", "192"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"148913", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}], "/", "92160"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"136021", "*", "I"}], ")"}], "/", "92160"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"110197183", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}], "/", "46448640"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"111412633", "*", "I"}], ")"}], "/", "46448640"}], ")"}], 
        "*", 
        RowBox[{"\[Phi]", "^", "8"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15181772633", "*", 
          RowBox[{"\[Phi]", "^", "9"}]}], ")"}], "/", "4459069440"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"737213872397", "*", "I"}], ")"}], "/", "200658124800"}], 
         ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"256475881995247", "*", 
          RowBox[{"\[Phi]", "^", "11"}]}], ")"}], "/", "52973744947200"}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"287703088355093", "*", "I"}], ")"}], "/", 
          "52973744947200"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"678763908800568593", "*", 
          RowBox[{"\[Phi]", "^", "13"}]}], ")"}], "/", "99166850541158400"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5448667823215621643", "*", "I"}], ")"}], "/", 
          "694167953788108800"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"802002149520984405941", "*", 
          RowBox[{"\[Phi]", "^", "15"}]}], ")"}], "/", 
        "83300154454573056000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2792387847541539565169", "*", "I"}], ")"}], "/", 
          "249900463363719168000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5100370102351273564163553847501", "*", 
          RowBox[{"\[Phi]", "^", "17"}]}], ")"}], "/", 
        "267802452909464968904048640000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12838420310267186207439313", "*", "I"}], ")"}], "/", 
          "815675112419179364352000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6092575233992011358300912698070507", "*", 
          RowBox[{"\[Phi]", "^", "19"}]}], ")"}], "/", 
        "481806368612228530721595064320000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"368223395657477457499848242369", "*", "I"}], ")"}], "/", 
          "16737653306841560556503040000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "20"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "6"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "*", "I"}], ")"}], "/", "16"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"43", "*", "I"}], ")"}], "/", "64"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "4"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"757", "+", 
            RowBox[{"81", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "576"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "9216"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"23027", "+", 
          RowBox[{"256", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"605570", "+", 
            RowBox[{"15093", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "138240"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "3317760"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"21175477", "+", 
          RowBox[{"157440", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"696986353", "+", 
            RowBox[{"7070369", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "69672960"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "2229534720"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"30118814123", "+", 
          RowBox[{"145926144", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"1178465941820", "+", 
            RowBox[{"6308029017", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "60197437440"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "2407897497600"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"61742057722453", "+", 
          RowBox[{"203942328320", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"2800803284419987", "+", 
            RowBox[{"9213885094581", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "79460617420800"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "3814109636198400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}], "*", 
        RowBox[{"(", 
         RowBox[{"173138627197718027", "+", 
          RowBox[{"408465167062656", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"8955914798762348690", "+", 
            RowBox[{"19986290350269973", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "148750275811737600"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "8330015445457305600"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}], "*", 
        RowBox[{"(", 
         RowBox[{"638222307143791225717", "+", 
          RowBox[{"1119195023043726720", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "23990444482917040128000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{"2997281190300402354868523", "+", 
          RowBox[{"4038935300699934905344", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "88092912141271371350016000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}], "*", 
        RowBox[{"(", 
         RowBox[{"17488034135501352462346725013", "+", 
          RowBox[{"18615445817504324923837440", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{"2721084397525797194707851009203", "+", 
            RowBox[{"7643204196396951707236564992", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "47609324961682661138497536000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "17"}], "*", 
          RowBox[{"(", 
           RowBox[{"6323530263930147870964666321453704241", "+", 
            RowBox[{"3396325562909979087680523610030080", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "17345029270040227105977422315520000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "19"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6538774574540255971864151842616265832789"}], "+", 
            RowBox[{"6878589506759234416538065522382848000", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
        "18212280733542238461276293431296000000"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "8"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "*", "I"}], ")"}], "/", "32"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "64"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          RowBox[{"16", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "33320061781829222400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"135226001152832265376", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"21", "*", 
           RowBox[{"(", 
            RowBox[{"863715735701048078671", "-", 
             RowBox[{"532950010973203200", "*", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "17"}], "*", 
          RowBox[{"(", 
           RowBox[{"9600196479249847683778621910465391920143", "+", 
            RowBox[{"63128180398010447055909060734917017600", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"13585302251639916350722094440120320000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "27752046832064363369563875704832000000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5800199034454227511946507121094614803"}], "+", 
            RowBox[{"38371520173023710747254268771696640", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"3093969058701486051089361508761600", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "7708901897795656491545521029120000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"5461228753144417407159452893261", "+", 
            RowBox[{"26717040191312770126538342400", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"2538434114278077738123264000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "7557035708203597006110720000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "117457216188361828466688000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "18"}], "*", 
        RowBox[{"(", 
         RowBox[{"216299671141109051899191865303", "+", 
          RowBox[{"980308391142014147692224648", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"62051486058347749746124800", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "47980888965834080256000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{"49044108288976639806381963", "+", 
          RowBox[{"277284159471409469616640", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"20194676503499674526720", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "635684939366400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}], "*", 
        RowBox[{"(", 
         RowBox[{"174112283181319921", "+", 
          RowBox[{"1784982803117040", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"170193819609440", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"60435997371520194", "+", 
            RowBox[{"793418796630319", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"92138850945810", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "317842469683200"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "9631589990400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"1227207656293809", "+", 
          RowBox[{"18309453827104", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"2039423283200", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"6751636465127", "+", 
            RowBox[{"140351113179", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"21026763390", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "80263249920"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "4459069440"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"235567724133", "+", 
          RowBox[{"5553059200", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"729630720", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"8952144531", "+", 
            RowBox[{"336471511", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"70703690", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "278691840"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "4423680"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"80535997", "+", 
          RowBox[{"3432672", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"524800", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"5245089", "+", 
            RowBox[{"443633", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"150930", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "552960"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "18432"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"81357", "+", 
          RowBox[{"8320", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"1280", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"1273", "+", 
            RowBox[{"353", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"270", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "768"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Zeta", "[", "3", "]"}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], ")"}], "/", 
        "16"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "10"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "*", "I"}], ")"}], "/", "256"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"8", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", "I"}], ")"}], "/", "1024"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"99", "+", 
          RowBox[{"172", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"208", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"Zeta", "[", "5", "]"}], "+", 
            RowBox[{"35", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", "64"}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "*", 
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"927", "+", 
            RowBox[{"577", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"669", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"567", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "3072"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "49152"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"280875", "+", 
          RowBox[{"95124", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"54272", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"8960", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"12042621", "+", 
            RowBox[{"2381459", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"1442573", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"528255", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "737280"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "17694720"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"685806381", "+", 
          RowBox[{"87008948", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"33779592", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5510400", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"6055833711", "+", 
            RowBox[{"560002089", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"220742537", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"49492583", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "74317824"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "11890851840"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"1869571038915", "+", 
          RowBox[{"123455981876", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"36564158528", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"5107415040", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"91221803074989", "+", 
            RowBox[{"4785137269891", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"1386934337097", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"220781015595", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "321052999680"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "12842119987200"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"6263316957231789", "+", 
          RowBox[{"253089333176532", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"60423926146408", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"7137981491200", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "44426749042438963200"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "14"}], "*", 
        RowBox[{"(", 
         RowBox[{"134041577811767136789741", "+", 
          RowBox[{"2621497095004630859188", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"447541765781474912392", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"39171825806530435200", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "124316048106155374220124849533"}], "+", 
            RowBox[{"1777431866094298076282880000", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"407121753733466598408192000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"50113986675963746844672000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "65856520332928949944320000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "317395499744551074256650240000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{"2069758521716403357032226679426739", "+", 
          RowBox[{"30209518329922848361532548112640", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{"4557068858289126629114878033920", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"350670056251490028325738905600", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "13"}], "*", 
          RowBox[{"(", 
           RowBox[{"553815972265237195185948462049895809", "+", 
            RowBox[{"1886678926776251816119036909977600", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"357678052438800124690234028851200", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"35964534531091805393730404352000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "40787840729077547574314926080000"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "15"}], "*", 
          RowBox[{"(", 
           RowBox[{"604472660063953842061603735409672882451377", "+", 
            RowBox[{"3393633586199913841165488935285253734400", "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"355727392707600766315929179667824640000", "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"30320896775274563300675742785863680000", "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], ")"}], "/", 
        "28779900418437117568436611842048000000"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "20341918059724800"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "12"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"710374956646289524", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{"8697988517029016865", "-", 
             RowBox[{"47203707962505024", "*", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{"4765426949064320", "*", 
              RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"g", "^", "12"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32055501", "*", "I"}], ")"}], "/", "29360128"}], "+", 
       RowBox[{"15309", "/", 
        RowBox[{"(", 
         RowBox[{"2048", "*", 
          RowBox[{"\[Phi]", "^", "7"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2187", "*", "I"}], ")"}], "/", "2048"}], ")"}], "/", 
        RowBox[{"\[Phi]", "^", "6"}]}], "+", 
       RowBox[{"14337", "/", 
        RowBox[{"(", 
         RowBox[{"32768", "*", 
          RowBox[{"\[Phi]", "^", "5"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3645", "*", "I"}], ")"}], "/", "16384"}], ")"}], "/", 
        RowBox[{"\[Phi]", "^", "4"}]}], "+", 
       RowBox[{"1159083", "/", 
        RowBox[{"(", 
         RowBox[{"2621440", "*", 
          RowBox[{"\[Phi]", "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1261737", "*", "I"}], ")"}], "/", "2621440"}], ")"}], "/", 
        RowBox[{"\[Phi]", "^", "2"}]}], "-", 
       RowBox[{"2980233", "/", 
        RowBox[{"(", 
         RowBox[{"4194304", "*", "\[Phi]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"45", "*", "I"}], ")"}], "/", "64"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"81", "*", "I"}], ")"}], "/", "128"}], ")"}], "*", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "23488102400"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22272740729"}], "+", 
          RowBox[{"68812800", "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"97", "+", 
             RowBox[{"16", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"26080051200", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"36608409600", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "195014536263106560"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"73069599251424184963", "+", 
          RowBox[{"16400384", "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"634944404879", "+", 
             RowBox[{"2161612640", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4939723538684526592", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"1558527139865952256", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", "65099397923466117120000"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"98167088290402234932060887", "+", 
          RowBox[{"5069209600", "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"1660453564477767", "+", 
             RowBox[{"3475704807976", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3145279030555230742118400", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"797695715010417308467200", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"483604100949155044387", "/", "22853265968332800"}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"47821754349", "+", 
                 RowBox[{"265522900", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "11612160"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3024584621", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "1290240"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"109025149", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "110592"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"49492583", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "207360"}]}], 
           ")"}]}], ")"}], "/", "128"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "168938442419"}], "/", "232532213760"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"20041", "+", 
                 RowBox[{"1020", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "1536"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9207", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "512"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"11235", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "512"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1323", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "64"}]}], 
           ")"}]}], ")"}], "/", "8"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3533864881705"}], "*", "I"}], ")"}], "/", 
             "46506442752"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "/", "3072"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "3", "]"}], "*", 
             RowBox[{"(", 
              RowBox[{"214071", "+", 
               RowBox[{"3680", "*", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"75399", "*", "I"}], ")"}], "/", "1024"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"91", "*", "I"}], ")"}], "/", "2"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"49", "*", "I"}], ")"}], "/", "6"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], ")"}], "/", "16"}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"16868118083610726061", "*", "I"}], ")"}], "/", 
             "4080940351488000"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "/", "276480"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "3", "]"}], "*", 
             RowBox[{"(", 
              RowBox[{"323471443", "+", 
               RowBox[{"2093304", "*", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7798223", "*", "I"}], ")"}], "/", "10240"}], ")"}], 
             "*", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14584003", "*", "I"}], ")"}], "/", "46080"}], ")"}], 
             "*", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2009", "*", "I"}], ")"}], "/", "36"}], ")"}], "*", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], ")"}], "/", "64"}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"18473", "*", "I"}], ")"}], "/", "15360"}], ")"}], "*", 
        RowBox[{"\[Phi]", "^", "8"}], "*", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"139413701", "*", "I"}], ")"}], "/", "89579520"}], ")"}], 
        "*", 
        RowBox[{"\[Phi]", "^", "10"}], "*", 
        RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19575918279", "/", "11744051200"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{"13", "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "*", 
               RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "128"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"141", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "128"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"21", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "128"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"147", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "16"}]}], 
           ")"}]}], ")"}], "/", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "607602203050459807"}], "/", "906875633664000"}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"27773411", "+", 
                 RowBox[{"368852", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "92160"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"22920071", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "92160"}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"14864549", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "92160"}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"82173", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "1280"}]}], 
           ")"}]}], ")"}], "/", "32"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7076518515293190422022126906269"}], "/", 
             "600254742617841991680000"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"29", "*", 
               RowBox[{"Zeta", "[", "3", "]"}], "*", 
               RowBox[{"(", 
                RowBox[{"3758666354191", "+", 
                 RowBox[{"11134893492", "*", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
             "2508226560"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5201239115671", "*", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "278691840"}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"229052286047", "*", 
               RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "39813120"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4906244791", "*", 
               RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "4976640"}]}], 
           ")"}]}], ")"}], "/", "512"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547369631845674*^9, 3.54736964621626*^9}, 
   3.547370999313447*^9, 3.547371066364938*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Asymptotic Y-functions at lowest order for rescaled rapidities, L=6\
\>", "Subsubtitle",
 CellChangeTimes->{{3.547010706317706*^9, 3.5470107385208197`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Asymptotic ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", 
    RowBox[{"M", "|", "vw"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "functions at lowest order in g"
}], "Subsubsection",
 CellChangeTimes->{{3.547010744999735*^9, 3.5470107687898703`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["YAvw", "asympt"], "[", 
    RowBox[{"Q_", ",", "u_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Q", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "Q"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", "*", 
         RowBox[{"Q", "^", "3"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"Q", "^", "4"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"u", "^", "4"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "+", 
           RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
         RowBox[{"v", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"u", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "+", 
           RowBox[{"v", "[", "2", "]"}], "+", 
           RowBox[{"v", "[", "3", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "^", "2"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "^", "2"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"v", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", "1", "]"}], "+", 
                RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{
                 RowBox[{"v", "[", "1", "]"}], "*", 
                 RowBox[{"v", "[", "2", "]"}]}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "^", "2"}], "+", 
              RowBox[{"6", "*", 
               RowBox[{"v", "[", "1", "]"}], "*", 
               RowBox[{"v", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "^", "2"}]}], ")"}], "*", 
            RowBox[{"v", "[", "3", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"v", "[", "3", "]"}], "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{"4", "*", "Q", "*", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"6", "*", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"v", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "^", "2"}], "-", 
           RowBox[{"4", "*", "u", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}], "+", 
              RowBox[{"v", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Q", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"70", "+", 
           RowBox[{"6", "*", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"v", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "^", "2"}], "-", 
           RowBox[{"4", "*", "u", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}], "+", 
              RowBox[{"v", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"Q", "^", "4"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"u", "^", "4"}]}], "-", 
        RowBox[{
         RowBox[{"v", "[", "1", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"v", "[", "1", "]"}], "*", 
         RowBox[{"v", "[", "2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"v", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "+", 
           RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
         RowBox[{"v", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"u", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "+", 
           RowBox[{"v", "[", "2", "]"}], "+", 
           RowBox[{"v", "[", "3", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "^", "2"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"v", "[", "2", "]"}], "*", 
            RowBox[{"v", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "^", "2"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "+", 
              RowBox[{"v", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Q", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"v", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "2", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"v", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"v", "[", "3", "]"}], "^", "2"}], "-", 
           RowBox[{"4", "*", "u", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], "+", 
              RowBox[{"v", "[", "2", "]"}], "+", 
              RowBox[{"v", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", "2", "]"}], "+", 
                RowBox[{"v", "[", "3", "]"}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], "+", 
              RowBox[{"v", "[", "3", "]"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "*", 
               RowBox[{"v", "[", "3", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "^", "2"}], "+", 
              RowBox[{"6", "*", 
               RowBox[{"v", "[", "2", "]"}], "*", 
               RowBox[{"v", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "1", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "1", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "3", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "3", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"9", "*", "Q", "*", 
         RowBox[{"(", 
          RowBox[{"2", "+", "Q"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", "u"}], "+", 
           RowBox[{"v", "[", "1", "]"}], "+", 
           RowBox[{"v", "[", "2", "]"}], "+", 
           RowBox[{"v", "[", "3", "]"}]}], ")"}], "^", "2"}]}], ")"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547010635878252*^9, 3.547010663777587*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Asymptotic ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Y", "Q"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "functions at lowest order in g (order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "12"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.547010783609399*^9, 3.547010805604417*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["YA", "asympt"], "[", 
    RowBox[{"Q_", ",", "u_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64", "*", 
      RowBox[{"g", "^", "12"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Q"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"Q", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"Q", "^", "5"}]}], "-", 
         RowBox[{"6", "*", "Q", "*", 
          RowBox[{"u", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"Q", "^", "3"}], "*", 
          RowBox[{"u", "^", "2"}]}], "+", 
         RowBox[{"3", "*", "Q", "*", 
          RowBox[{"u", "^", "4"}]}], "+", 
         RowBox[{"4", "*", "Q", "*", "u", "*", 
          RowBox[{"v", "[", "1", "]"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"Q", "^", "3"}], "*", "u", "*", 
          RowBox[{"v", "[", "1", "]"}]}], "-", 
         RowBox[{"4", "*", "Q", "*", 
          RowBox[{"u", "^", "3"}], "*", 
          RowBox[{"v", "[", "1", "]"}]}], "-", 
         RowBox[{"Q", "*", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"Q", "^", "3"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "^", "2"}]}], "+", 
         RowBox[{"Q", "*", 
          RowBox[{"u", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "^", "2"}]}], "+", 
         RowBox[{"4", "*", "Q", "*", "u", "*", 
          RowBox[{"v", "[", "2", "]"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"Q", "^", "3"}], "*", "u", "*", 
          RowBox[{"v", "[", "2", "]"}]}], "-", 
         RowBox[{"4", "*", "Q", "*", 
          RowBox[{"u", "^", "3"}], "*", 
          RowBox[{"v", "[", "2", "]"}]}], "-", 
         RowBox[{"Q", "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Q", "^", "3"}], "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "2", "]"}]}], "+", 
         RowBox[{"5", "*", "Q", "*", 
          RowBox[{"u", "^", "2"}], "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "2", "]"}]}], "-", 
         RowBox[{"Q", "*", "u", "*", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"v", "[", "2", "]"}]}], "-", 
         RowBox[{"Q", "*", 
          RowBox[{
           RowBox[{"v", "[", "2", "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"Q", "^", "3"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "2", "]"}], "^", "2"}]}], "+", 
         RowBox[{"Q", "*", 
          RowBox[{"u", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "2", "]"}], "^", "2"}]}], "-", 
         RowBox[{"Q", "*", "u", "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "2", "]"}], "^", "2"}]}], "+", 
         RowBox[{"4", "*", "Q", "*", "u", "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"Q", "^", "3"}], "*", "u", "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"4", "*", "Q", "*", 
          RowBox[{"u", "^", "3"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"Q", "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Q", "^", "3"}], "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "+", 
         RowBox[{"5", "*", "Q", "*", 
          RowBox[{"u", "^", "2"}], "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"Q", "*", "u", "*", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"Q", "*", 
          RowBox[{"v", "[", "2", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Q", "^", "3"}], "*", 
          RowBox[{"v", "[", "2", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "+", 
         RowBox[{"5", "*", "Q", "*", 
          RowBox[{"u", "^", "2"}], "*", 
          RowBox[{"v", "[", "2", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"6", "*", "Q", "*", "u", "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "2", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "+", 
         RowBox[{"Q", "*", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], "^", "2"}], "*", 
          RowBox[{"v", "[", "2", "]"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"Q", "*", "u", "*", 
          RowBox[{
           RowBox[{"v", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "+", 
         RowBox[{"Q", "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "2", "]"}], "^", "2"}], "*", 
          RowBox[{"v", "[", "3", "]"}]}], "-", 
         RowBox[{"Q", "*", 
          RowBox[{
           RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"Q", "^", "3"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{"Q", "*", 
          RowBox[{"u", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], "-", 
         RowBox[{"Q", "*", "u", "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], "-", 
         RowBox[{"Q", "*", "u", "*", 
          RowBox[{"v", "[", "2", "]"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "3", "]"}], "^", "2"}]}], "+", 
         RowBox[{"Q", "*", 
          RowBox[{"v", "[", "1", "]"}], "*", 
          RowBox[{"v", "[", "2", "]"}], "*", 
          RowBox[{
           RowBox[{"v", "[", "3", "]"}], "^", "2"}]}]}], ")"}], "^", "2"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q", "^", "2"}], "+", 
         RowBox[{"u", "^", "2"}]}], ")"}], "^", "6"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "1", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "1", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "1", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "1", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "2", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "3", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "+", 
        RowBox[{"I", "*", "u"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "3", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "3", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Q", "-", 
        RowBox[{"I", "*", "u"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"v", "[", "3", "]"}]}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.547010584817988*^9, 3.547010613352682*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1280, 683},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 252, 5, 46, "Subtitle"],
Cell[834, 29, 532, 10, 41, "Text"],
Cell[CellGroupData[{
Cell[1391, 43, 156, 3, 26, "Subsubtitle"],
Cell[1550, 48, 25839, 703, 763, "Input"],
Cell[27392, 753, 46134, 1248, 1333, "Input"],
Cell[73529, 2003, 46053, 1245, 1333, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[119619, 3253, 166, 3, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[119810, 3260, 286, 9, 27, "Subsubsection"],
Cell[120099, 3271, 12036, 333, 196, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132172, 3609, 401, 14, 31, "Subsubsection"],
Cell[132576, 3625, 8675, 233, 136, "Input"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

